Decompose, Don't Expand: Capability-Independent AI Systems by Construction

A recurring design choice in building AI systems is whether, when a task is too hard for a model, to expand the model (make it larger, better-prompted, fine-tuned), or to decompose the task (extract the parts that admit a deterministic solution to a host, leaving the model only the irreducibly fuzzy residue). We make three claims. First, that many tasks commonly delegated whole to a model are in fact deterministic tasks with a small generative core. Second, and our central empirical result, that decomposing such a task yields a measurable and desirable property we call parity by construction: on the extracted sub-tasks the model-size performance curve becomes flat, because no model performs them at all. We measure this across nine models spanning a 494M-parameter local checkpoint to a frontier Opus-class model, a thirty-fold parameter range on the local family alone: once the host resolves the context, operation selection scores identically for all nine models and selector resolution for eight of nine, while the one task that does not decompose, labelling, remains sloped across the same range. Because the task leaves the model, a stock checkpoint suffices: no task-specific training and no fine-tuning. Third, that this is a general design discipline, not a domain trick: we show the same move recurring across physics setup, motion retargeting, and object-model editing, and in a Web-CLI tool family (same author, so not an independent replication). We give a method for locating the cut, the construction that makes a cut exist (a deterministic surface and a closed grammar over it), and a way to make the residue safe (resolve the deterministic context; verify the generative output), position the work against neuro-symbolic AI, tool-augmented language models, and generate-and-verify approaches, and are explicit about what is measured (one domain) versus illustrative (the rest).

==> anc/RESULTS.md <==
# Eval results — decompose, don't expand

Companion data for *Decompose, Don't Expand: Capability-Independent AI Systems by Construction*.
Generated from `eval-results.jsonl`. No number in this file was typed by hand.

## Setup

- **Runs:** 38 total, 36 used, 2 excluded (below).
- **Fixtures:** 88 per run — 22 op-selection, 22 selector-resolution, 22 arg-extraction, 13 multi-op, 9 labelling.
- **Scoring:** resolved-node level. Scorer `sha256:4369835530b93711` for every run.
- **Local models:** Qwen2.5-Coder via Ollama 0.40.6, Q4_K_M, `/v1/chat/completions`, `temperature=0` forwarded, trained context 32768, effective context read from `/api/ps`.
- **Frontier models:** Anthropic client path. `temperature` is **not** forwarded for Claude 5 models; `max_tokens_effective` 16000.
- **Origin:** http://localhost:5503. **System under test:** commits 6b7cbb7, 888d97e.
- No model was fine-tuned or trained for this task. All are stock checkpoints.

### Excluded runs

| run | model | condition | reason |
|---|---|---|---|
| `20261027T205140Z-6ohui7` | claude-haiku-5-5 | constrained | 62 of 88 rows `exception`; 17 s; no usage reported |
| `20261027T211104Z-vfodge` | claude-sonnet-5-5 | scaffolded | 71 of 88 rows `exception`; 9 s; no usage reported |

Both reported `status: complete` because the harness loop finished; the individual API calls failed. Both have clean replacement repeats, so no cell is lost. **`run_end.status` does not account for per-call failure rates** — a gap worth closing in the harness.

## Bare

| task | n | 1.5B | Haiku 5.5 | Sonnet 5.5 | Fable 5.1 |
|---|--:|--:|--:|--:|--:|
| op-selection | 22 | 64% ±14 | 59% | 77% | 86% |
| selector-resolution | 22 | 42% ±9 | 9% | 18% | 18% |
| arg-extraction | 22 | 86% ±0 | 82% | 82% | 91% |
| multi-op | 13 | 21% ±8 | 0% | 15% | 8% |
| labelling | 9 | 33% ±0 | 56% | 67% | 67% |
| **overall** | 88 | **55%** ±7 | **43%** | **53%** | **57%** |

## Scaffolded

| task | n | 0.5B | 1.5B | 3B | 7B | 14B | Haiku 5.5 | Sonnet 5.5 | Opus 5.5 | Fable 5.1 |
|---|--:|--:|--:|--:|--:|--:|--:|--:|--:|--:|
| op-selection | 22 | 9% ±0 | 76% ±5 | 77% | 95% | 95% | 95% | 100% | 95% | 100% |
| selector-resolution | 22 | 5% ±0 | 55% ±0 | 36% | 41% | 45% | 59% | 59% | 50% | 68% |
| arg-extraction | 22 | 68% ±0 | 91% ±0 | 86% | 95% | 95% | 95% | 95% | 95% | 95% |
| multi-op | 13 | 0% ±0 | 54% ±0 | 46% | 38% | 62% | 77% | 77% | 69% | 85% |
| labelling | 9 | 67% ±0 | 78% ±0 | 67% | 78% | 89% | 89% | 89% | 100% | 100% |
| **overall** | 88 | **27%** ±0 | **71%** ±1 | **64%** | **72%** | **77%** | **83%** | **84%** | **81%** | **89%** |

## Constrained

| task | n | 1.5B | Haiku 5.5 | Sonnet 5.5 | Fable 5.1 |
|---|--:|--:|--:|--:|--:|
| op-selection | 22 | 64% ±0 | 91% | 86% | 91% |
| selector-resolution | 22 | 58% ±9 | 59% | 59% | 68% |
| arg-extraction | 22 | 91% ±0 | 95% | 91% | 95% |
| multi-op | 13 | 62% ±0 | 69% | 62% | 69% |
| labelling | 9 | 78% ±0 | 89% | 89% | 89% |
| **overall** | 88 | **70%** ±2 | **81%** | **77%** | **83%** |

## Host-resolved

| task | n | 0.5B | 1.5B | 3B | 7B | 14B | Haiku 5.5 | Sonnet 5.5 | Opus 5.5 | Fable 5.1 |
|---|--:|--:|--:|--:|--:|--:|--:|--:|--:|--:|
| op-selection | 22 | 86% | 86% ±0 | 86% | 86% | 86% | 86% | 86% | 86% | 86% |
| selector-resolution | 22 | 91% | 91% ±0 | 91% | 91% | 91% | 86% | 91% | 91% | 91% |
| arg-extraction | 22 | 86% | 91% ±0 | 91% | 91% | 91% | 95% | 91% | 91% | 91% |
| multi-op | 13 | 85% | 85% ±0 | 85% | 85% | 85% | 77% | 85% | 77% | 85% |
| labelling | 9 | 67% | 78% ±0 | 67% | 78% | 89% | 78% | 89% | 100% | 100% |
| **overall** | 88 | **85%** | **88%** ±0 | **86%** | **88%** | **89%** | **86%** | **89%** | **89%** | **90%** |

`±` is the spread across repeats where more than one exists.

## Fixture-level agreement under host resolution

Each cell: fixtures on which the model agrees with the 0.5B model, repeat 1.

| model | op-selection | selector-resolution | arg-extraction | multi-op | labelling |
|---|--:|--:|--:|--:|--:|
| 1.5B | 22/22 | 22/22 | 21/22 | 13/13 | 8/9 |
| 3B | 22/22 | 22/22 | 21/22 | 13/13 | 7/9 |
| 7B | 22/22 | 22/22 | 21/22 | 13/13 | 8/9 |
| 14B | 22/22 | 22/22 | 21/22 | 13/13 | 7/9 |
| Haiku 5.5 | 20/22 | 21/22 | 20/22 | 12/13 | 8/9 |
| Sonnet 5.5 | 22/22 | 22/22 | 21/22 | 13/13 | 7/9 |
| Opus 5.5 | 22/22 | 22/22 | 21/22 | 12/13 | 6/9 |
| Fable 5.1 | 22/22 | 22/22 | 21/22 | 13/13 | 6/9 |

## Host resolution counters

Identical in **every** host-resolved run, across all nine models:

```json
{
  "ambiguous_ask": 1,
  "op_host_resolved": 31,
  "op_total": 32,
  "selector_host_resolved": 31,
  "selector_total": 32
}
```

The host resolves the same 31 of 32 emitted operations regardless of which model runs downstream, and defers the same single ambiguous case. This is parity by construction visible in the instrumentation rather than inferred from scores.


==> anc/anc-README.txt <==
ANCILLARY FILES
Decompose, Don't Expand: Capability-Independent AI Systems by Construction
Tejaswi Gowda, Arizona State University

These two files contain the data behind every table and figure in the paper.
Every number in Tables 1-4 is derived from eval-results.jsonl; nothing was
transcribed by hand.

--------------------------------------------------------------------------
FILES
--------------------------------------------------------------------------

eval-results.jsonl   3,382 records, JSON Lines (one JSON object per line)
RESULTS.md           the full generated tables, including cells not shown
                     in the paper

--------------------------------------------------------------------------
eval-results.jsonl SCHEMA
--------------------------------------------------------------------------

Two record kinds, distinguished by the "kind" field.

"run" (38 records) -- one per evaluation run.

  run_id                 unique id
  model_tag              e.g. qwen2.5-coder:1.5b, claude-opus-5-5
  parameter_size         as reported by the server
  condition              bare | scaffolded | constrained | host-resolved
  repeat                 repeat index within that (model, condition) cell
  status                 harness loop outcome
  excluded               true for 2 of the 38 runs (see EXCLUSIONS below)
  exclusion_reason       why, when excluded is true
  started, finished      timestamps
  rows, calls            counts
  failure_kinds          distribution over wrong | empty | parse_error |
                         exception | timeout
  host_stats             host-resolution counters (selector and operation
                         assignment, deferrals)
  model_digest           sha256 of the served model
  quantization_level     Q4_K_M for all local checkpoints
  server, server_context runtime and effective context length
  path                   API path actually used
  decode                 temperature, max_tokens, and whether temperature
                         was forwarded
  origin                 browser origin the run was executed from
  max_prompt_tokens_observed
  sut_commit             commit of the system under test
  scorer_sha256          hash of the scoring code
  provenance_errors      provenance capture problems, if any

"row" (3,344 records) -- one per fixture x task x run.

  run_id                 joins to the run record
  model, condition, repeat
  task                   op-selection | selector-resolution |
                         arg-extraction | multi-op | labeling
  id                     fixture id, stable across models and conditions
  score                  boolean, scored at the resolved-node level
  failure_kind           null when score is true
  call_ids               the model call(s) that produced this row
  excluded               inherited from the run

NOTE ON SPELLING: the harness writes the task name as "labeling"; the paper
writes "labelling". The name was deliberately NOT renamed in the harness,
because the harness source is hashed into scorer_sha256 and renaming it
would have invalidated comparison with runs captured earlier. The mapping is
applied in the table generator only.

--------------------------------------------------------------------------
EXCLUSIONS
--------------------------------------------------------------------------

2 of the 38 runs are marked excluded = true. Both reported a completed
harness loop while the majority of their API calls raised exceptions, so
the completion status was not meaningful. Both have clean replacement
repeats, which are included. The 36 analysed runs are those with
excluded = false.

The excluded records are retained in this file rather than deleted, so the
exclusion is visible and checkable rather than asserted.

--------------------------------------------------------------------------
PROVENANCE
--------------------------------------------------------------------------

System under test:  strata-editor, commits 888d97e and 6b7cbb7
Scorer:             sha256:43698355... identical for every run reported here
Local models:       Qwen2.5-Coder-Instruct at 0.5B, 1.5B, 3B, 7B, 14B,
                    served by Ollama at Q4_K_M, temperature=0
Frontier models:    claude-haiku-5-5, claude-sonnet-5-5, claude-opus-5-5,
                    claude-fable-5-1, via the Anthropic API

The sweep spans two commits of the system under test. The scorer hash is
identical across all runs, so scoring is comparable, but the harness is not
byte-identical across the whole sweep. This is stated in the paper's
Limitations section and is repeated here so it is not missed.

temperature=0 is forwarded for the local models but is NOT forwarded on the
Anthropic client path, so the frontier columns are sampled rather than
greedy. This is recorded per run in decode.temperature_forwarded.

--------------------------------------------------------------------------
REPRODUCING THE TABLES
--------------------------------------------------------------------------

Filter to excluded == false, then group row records:

  Table 1  condition == "scaffolded",   group by (model, task)
  Table 2  group by (condition, model), overall score; four models only
  Table 3  condition == "host-resolved", group by (model, task)
  Table 4  condition == "host-resolved"; join rows on (task, id) between
           each model and the 0.5B checkpoint; count matching score values

Scores are means of the boolean score field. Where more than one repeat
exists the mean across repeats is reported.

Full call-level capture -- prompts as sent, raw model responses, usage and
latency -- is larger than is appropriate for ancillary files and is not
included here.


==> anc/eval-results.jsonl <==
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 24, "parse_error": 51, "wrong": 13}, "finished": "2026-10-27T19:57:36.997Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11343, "model_digest": "sha256:4ff64a7f502a08b7616edb8ca0a79eb1853fc363d842b7df4b46915d11a3fb09", "model_tag": "qwen2.5-coder:0.5b", "origin": "http://localhost:5503", "parameter_size": "494.03M", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T195603Z-x68lmf", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T19:56:03.640Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 75, "wrong": 13}, "finished": "2026-10-27T19:57:59.103Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 11002, "model_digest": "sha256:4ff64a7f502a08b7616edb8ca0a79eb1853fc363d842b7df4b46915d11a3fb09", "model_tag": "qwen2.5-coder:0.5b", "origin": "http://localhost:5503", "parameter_size": "494.03M", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T195746Z-1lmghd", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T19:57:46.569Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "bare", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 44, "parse_error": 12, "wrong": 32}, "finished": "2026-10-27T20:15:45.517Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 10754, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T201521Z-169h72", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:15:21.732Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 62, "parse_error": 6, "wrong": 20}, "finished": "2026-10-27T20:16:28.492Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11343, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T201546Z-mkt5w7", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:15:46.375Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "constrained", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 63, "wrong": 25}, "finished": "2026-10-27T20:16:42.963Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11486, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T201629Z-1a80j9", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:16:29.539Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 77, "wrong": 11}, "finished": "2026-10-27T20:16:59.124Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 11002, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T201643Z-7i7fjy", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:16:43.683Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "bare", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 50, "parse_error": 6, "wrong": 32}, "finished": "2026-10-27T20:17:31.161Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 10754, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 2, "rows": 88, "run_id": "20261027T201718Z-1jk3d9", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:17:18.705Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 63, "parse_error": 3, "wrong": 22}, "finished": "2026-10-27T20:17:42.710Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11343, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 2, "rows": 88, "run_id": "20261027T201732Z-1g0t93", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:17:32.748Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "constrained", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 61, "wrong": 27}, "finished": "2026-10-27T20:17:58.058Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11486, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 2, "rows": 88, "run_id": "20261027T201744Z-1ybmlc", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:17:44.866Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 77, "wrong": 11}, "finished": "2026-10-27T20:18:15.425Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 11002, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 2, "rows": 88, "run_id": "20261027T201758Z-21oavu", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:17:58.772Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "bare", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 50, "parse_error": 6, "wrong": 32}, "finished": "2026-10-27T20:18:30.031Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 10754, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 3, "rows": 88, "run_id": "20261027T201816Z-m9d32p", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:18:16.893Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 63, "parse_error": 3, "wrong": 22}, "finished": "2026-10-27T20:18:40.936Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11343, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 3, "rows": 88, "run_id": "20261027T201830Z-8l5jyj", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:18:30.942Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "constrained", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 61, "wrong": 27}, "finished": "2026-10-27T20:18:56.642Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11486, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 3, "rows": 88, "run_id": "20261027T201842Z-bols0x", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:18:42.903Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 77, "wrong": 11}, "finished": "2026-10-27T20:19:12.499Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 11002, "model_digest": "sha256:d7372fd828518a4d38b1eb196c673c31a85f2ed302b3d1e406c4c2d1b64a0668", "model_tag": "qwen2.5-coder:1.5b", "origin": "http://localhost:5503", "parameter_size": "1.5B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 3, "rows": 88, "run_id": "20261027T201856Z-qwip2x", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:18:56.946Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 56, "parse_error": 6, "wrong": 26}, "finished": "2026-10-27T20:19:57.676Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11343, "model_digest": "sha256:f72c60cabf6237b07f6e632b2c48d533cef25eda2efbd34bed21c5e9c01e6225", "model_tag": "qwen2.5-coder:3b", "origin": "http://localhost:5503", "parameter_size": "3.1B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T201936Z-15zvlz", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:19:36.338Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 76, "wrong": 12}, "finished": "2026-10-27T20:20:38.386Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 11002, "model_digest": "sha256:f72c60cabf6237b07f6e632b2c48d533cef25eda2efbd34bed21c5e9c01e6225", "model_tag": "qwen2.5-coder:3b", "origin": "http://localhost:5503", "parameter_size": "3.1B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T202023Z-e250my", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:20:23.396Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 63, "parse_error": 3, "wrong": 22}, "finished": "2026-10-27T20:21:11.017Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11343, "model_digest": "sha256:dae161e27b0e90dd1856c8bb3209201fd6736d8eb66298e75ed87571486f4364", "model_tag": "qwen2.5-coder:7b", "origin": "http://localhost:5503", "parameter_size": "7.6B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T202042Z-mc1ao3", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:20:42.243Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 77, "wrong": 11}, "finished": "2026-10-27T20:21:30.995Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 11002, "model_digest": "sha256:dae161e27b0e90dd1856c8bb3209201fd6736d8eb66298e75ed87571486f4364", "model_tag": "qwen2.5-coder:7b", "origin": "http://localhost:5503", "parameter_size": "7.6B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T202112Z-19wyeb", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:21:12.152Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 68, "parse_error": 3, "wrong": 17}, "finished": "2026-10-27T20:22:35.251Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11343, "model_digest": "sha256:9ec8897f747e246e970bc5cfdda85d22f1123dc2e3d34978a010a75968716849", "model_tag": "qwen2.5-coder:14b", "origin": "http://localhost:5503", "parameter_size": "14.8B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T202134Z-1jrof0", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:21:34.075Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 78, "wrong": 10}, "finished": "2026-10-27T20:23:14.063Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 11002, "model_digest": "sha256:9ec8897f747e246e970bc5cfdda85d22f1123dc2e3d34978a010a75968716849", "model_tag": "qwen2.5-coder:14b", "origin": "http://localhost:5503", "parameter_size": "14.8B", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T202237Z-loefre", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T20:22:37.004Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 73, "wrong": 15}, "finished": "2026-10-27T20:49:02.649Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 17747, "model_digest": null, "model_tag": "claude-haiku-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T204800Z-0sd4af", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T20:48:00.630Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "bare", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 38, "parse_error": 15, "wrong": 35}, "finished": "2026-10-27T20:51:36.924Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 16873, "model_digest": null, "model_tag": "claude-haiku-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T204933Z-1n9oqd", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T20:49:33.844Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "constrained", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": true, "exclusion_reason": "62/88 API exceptions, 17s, no usage reported", "failure_kinds": {"None": 25, "exception": 62, "wrong": 1}, "finished": "2026-10-27T20:51:57.143Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": null, "model_digest": null, "model_tag": "claude-haiku-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T205140Z-6ohui7", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T20:51:40.139Z", "status": "complete", "sut_commit": "888d97e"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 24, "parse_error": 51, "wrong": 13}, "finished": "2026-10-27T21:04:12.815Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11343, "model_digest": "sha256:4ff64a7f502a08b7616edb8ca0a79eb1853fc363d842b7df4b46915d11a3fb09", "model_tag": "qwen2.5-coder:0.5b", "origin": "http://localhost:5503", "parameter_size": "494.03M", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 2, "rows": 88, "run_id": "20261027T210230Z-1dogf7", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T21:02:30.775Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 31, "condition": "constrained", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 71, "wrong": 17}, "finished": "2026-10-27T21:05:49.563Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 18656, "model_digest": null, "model_tag": "claude-haiku-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 2, "rows": 88, "run_id": "20261027T210436Z-rbj8im", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:04:36.075Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 76, "wrong": 12}, "finished": "2026-10-27T21:07:47.658Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 17739, "model_digest": null, "model_tag": "claude-haiku-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T210551Z-jpqcq3", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:05:51.395Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 71, "wrong": 17}, "finished": "2026-10-27T21:08:57.854Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 17747, "model_digest": null, "model_tag": "claude-opus-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T210749Z-9f6689", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:07:49.050Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 78, "wrong": 10}, "finished": "2026-10-27T21:10:38.350Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 17739, "model_digest": null, "model_tag": "claude-opus-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T210858Z-1es7mp", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:08:58.293Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": true, "exclusion_reason": "71/88 API exceptions, 9s, no usage reported", "failure_kinds": {"None": 17, "exception": 71}, "finished": "2026-10-27T21:11:13.799Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": null, "model_digest": null, "model_tag": "claude-sonnet-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T211104Z-vfodge", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:11:04.945Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 7542, "seed": null, "temperature": 0, "temperature_forwarded": true, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 24, "parse_error": 51, "wrong": 13}, "finished": "2026-10-27T21:14:35.221Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 11343, "model_digest": "sha256:4ff64a7f502a08b7616edb8ca0a79eb1853fc363d842b7df4b46915d11a3fb09", "model_tag": "qwen2.5-coder:0.5b", "origin": "http://localhost:5503", "parameter_size": "494.03M", "path": "/v1/chat/completions", "provenance_errors": [], "quantization_level": "Q4_K_M", "reason": null, "repeat": 3, "rows": 88, "run_id": "20261027T211254Z-1fmkcn", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": {"ollama_version": "0.40.6", "trained_context": 32768}, "server_context": {"context_length": 32768, "source": "ollama /api/ps"}, "started": "2026-10-27T21:12:54.324Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 74, "wrong": 14}, "finished": "2026-10-27T21:15:31.523Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 17747, "model_digest": null, "model_tag": "claude-sonnet-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 2, "rows": 88, "run_id": "20261027T211436Z-0xyi9z", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:14:36.619Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 31, "condition": "bare", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 47, "parse_error": 9, "wrong": 32}, "finished": "2026-10-27T21:17:18.333Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 16873, "model_digest": null, "model_tag": "claude-sonnet-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T211533Z-1h9h4b", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:15:33.856Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 31, "condition": "constrained", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 68, "empty": 3, "wrong": 17}, "finished": "2026-10-27T21:18:10.548Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 18656, "model_digest": null, "model_tag": "claude-sonnet-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T211719Z-4i8hds", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:17:19.129Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 78, "wrong": 10}, "finished": "2026-10-27T21:19:58.175Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 17739, "model_digest": null, "model_tag": "claude-sonnet-5-5", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T211848Z-pgkhuu", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:18:48.689Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 31, "condition": "scaffolded", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 78, "wrong": 10}, "finished": "2026-10-27T21:20:56.111Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 17747, "model_digest": null, "model_tag": "claude-fable-5-1", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T212001Z-77mqjs", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:20:01.352Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 31, "condition": "bare", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 50, "parse_error": 3, "wrong": 35}, "finished": "2026-10-27T21:23:16.857Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 16873, "model_digest": null, "model_tag": "claude-fable-5-1", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T212057Z-18lxu0", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:20:57.060Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 31, "condition": "constrained", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 73, "wrong": 15}, "finished": "2026-10-27T21:24:32.524Z", "host_stats": null, "kind": "run", "max_prompt_tokens_observed": 18656, "model_digest": null, "model_tag": "claude-fable-5-1", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T212318Z-154ej3", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:23:18.378Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"calls": 41, "condition": "host-resolved", "decode": {"max_tokens": 7542, "max_tokens_effective": 16000, "seed": null, "temperature": 0, "temperature_forwarded": false, "top_k": null, "top_p": null}, "excluded": false, "exclusion_reason": null, "failure_kinds": {"None": 79, "wrong": 9}, "finished": "2026-10-27T21:25:57.607Z", "host_stats": {"ambiguous_ask": 1, "op_host_resolved": 31, "op_total": 32, "selector_host_resolved": 31, "selector_total": 32}, "kind": "run", "max_prompt_tokens_observed": 17739, "model_digest": null, "model_tag": "claude-fable-5-1", "origin": "http://localhost:5503", "parameter_size": null, "path": "anthropic-client", "provenance_errors": [], "quantization_level": null, "reason": null, "repeat": 1, "rows": 88, "run_id": "20261027T212435Z-1br40f", "scorer_sha256": "4369835530b937119ed759d3e1e75109fa04a4e7d49eccb1d7b9240cc7e9eef6", "server": null, "server_context": {"context_length": null, "source": null}, "started": "2026-10-27T21:24:35.146Z", "status": "complete", "sut_commit": "6b7cbb7"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195603Z-x68lmf", "score": false, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 1, "run_id": "20261027T195746Z-1lmghd", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "arg-extraction"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "labelling"}
{"call_ids": [23], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "labelling"}
{"call_ids": [24], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "labelling"}
{"call_ids": [27], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "labelling"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "op-selection"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "op-selection"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201521Z-169h72", "score": false, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201546Z-mkt5w7", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "multi-op"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "op-selection"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201629Z-1a80j9", "score": true, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 1, "run_id": "20261027T201643Z-7i7fjy", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "arg-extraction"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "labelling"}
{"call_ids": [23], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "labelling"}
{"call_ids": [24], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "labelling"}
{"call_ids": [27], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "labelling"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "multi-op"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "op-selection"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201718Z-1jk3d9", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201732Z-1g0t93", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "multi-op"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "op-selection"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201744Z-1ybmlc", "score": true, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 2, "run_id": "20261027T201758Z-21oavu", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "arg-extraction"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "labelling"}
{"call_ids": [23], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "labelling"}
{"call_ids": [24], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "labelling"}
{"call_ids": [27], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "labelling"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "multi-op"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "op-selection"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201816Z-m9d32p", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201830Z-8l5jyj", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "multi-op"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "op-selection"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201842Z-bols0x", "score": true, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:1.5b", "repeat": 3, "run_id": "20261027T201856Z-qwip2x", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T201936Z-15zvlz", "score": false, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:3b", "repeat": 1, "run_id": "20261027T202023Z-e250my", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202042Z-mc1ao3", "score": false, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:7b", "repeat": 1, "run_id": "20261027T202112Z-19wyeb", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202134Z-1jrof0", "score": false, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": false, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": false, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": false, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:14b", "repeat": 1, "run_id": "20261027T202237Z-loefre", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204800Z-0sd4af", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "arg-extraction"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "arg-extraction"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "bare", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "labelling"}
{"call_ids": [30], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-8", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "labelling"}
{"call_ids": [23], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-0", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "labelling"}
{"call_ids": [24], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "material-named-2", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "labelling"}
{"call_ids": [26], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "op-selection"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "op-selection"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "op-selection"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "op-selection"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T204933Z-1n9oqd", "score": false, "task": "selector-resolution"}
{"call_ids": [18], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "arg-extraction"}
{"call_ids": [19], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "arg-extraction"}
{"call_ids": [20], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "arg-extraction"}
{"call_ids": [4], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "arg-extraction"}
{"call_ids": [16], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "arg-extraction"}
{"call_ids": [12], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "labelling"}
{"call_ids": [30], "condition": "constrained", "excluded": true, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [15], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [13], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [14], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [5], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [19], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [17], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [8], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [3], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [2], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [4], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [16], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [15], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [13], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [1], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [12], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [14], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [20], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [16], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "constrained", "excluded": true, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [15], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [12], "condition": "constrained", "excluded": true, "failure_kind": "exception", "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T205140Z-6ohui7", "score": false, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 2, "run_id": "20261027T210230Z-1dogf7", "score": false, "task": "selector-resolution"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "labelling"}
{"call_ids": [30], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "multi-op"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "multi-op"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "multi-op"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 2, "run_id": "20261027T210436Z-rbj8im", "score": true, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": false, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-haiku-5-5", "repeat": 1, "run_id": "20261027T210551Z-jpqcq3", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-7", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bigger", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210749Z-9f6689", "score": false, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": false, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-7", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": false, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": false, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-opus-5-5", "repeat": 1, "run_id": "20261027T210858Z-1es7mp", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "descriptor-only-6", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "descriptor-only-7", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "descriptor-only-8", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "material-named-0", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "material-named-1", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "material-named-2", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "material-named-3", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "material-named-4", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "material-named-5", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": true, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": true, "failure_kind": "exception", "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211104Z-vfodge", "score": false, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "material-named-2", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "all-four-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bed-and-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "bigger", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "both-lights", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "color-move-delete", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "dump-bed", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "everything-red", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "lift", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "lift-and-paint", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": true, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "no-oversplit", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "three-ops", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "two-colors", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-grille", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-and-rims", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "parse_error", "id": "whole-truck", "kind": "row", "model": "qwen2.5-coder:0.5b", "repeat": 3, "run_id": "20261027T211254Z-1fmkcn", "score": false, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 2, "run_id": "20261027T211436Z-0xyi9z", "score": false, "task": "selector-resolution"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "arg-extraction"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "arg-extraction"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-8", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "labelling"}
{"call_ids": [23], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "op-selection"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "op-selection"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211533Z-1h9h4b", "score": false, "task": "selector-resolution"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": "empty", "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "arg-extraction"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "labelling"}
{"call_ids": [30], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "multi-op"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "multi-op"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": "empty", "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "op-selection"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": "empty", "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "selector-resolution"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211719Z-4i8hds", "score": true, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": false, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": false, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": false, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-sonnet-5-5", "repeat": 1, "run_id": "20261027T211848Z-pgkhuu", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "labelling"}
{"call_ids": [30], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-7", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "labelling"}
{"call_ids": [31], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "multi-op"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "scaffolded", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "scaffolded", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212001Z-77mqjs", "score": true, "task": "selector-resolution"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "arg-extraction"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-6", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "labelling"}
{"call_ids": [30], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-8", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "labelling"}
{"call_ids": [23], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "bare", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "multi-op"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "op-selection"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [14], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [19], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [3], "condition": "bare", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [2], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [4], "condition": "bare", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "bare", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [15], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [6], "condition": "bare", "excluded": false, "failure_kind": "parse_error", "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [10], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [13], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [1], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [12], "condition": "bare", "excluded": false, "failure_kind": "wrong", "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212057Z-18lxu0", "score": false, "task": "selector-resolution"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "labelling"}
{"call_ids": [30], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "descriptor-only-7", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "labelling"}
{"call_ids": [31], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "labelling"}
{"call_ids": [23], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "labelling"}
{"call_ids": [24], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "labelling"}
{"call_ids": [25], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "labelling"}
{"call_ids": [26], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "labelling"}
{"call_ids": [28], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "labelling"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "multi-op"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "multi-op"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "multi-op"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "multi-op"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "multi-op"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "multi-op"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "multi-op"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "multi-op"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "multi-op"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "multi-op"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "multi-op"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "op-selection"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "op-selection"}
{"call_ids": [18], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [19], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "selector-resolution"}
{"call_ids": [17], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "selector-resolution"}
{"call_ids": [8], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [20], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "selector-resolution"}
{"call_ids": [7], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [16], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [22], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "selector-resolution"}
{"call_ids": [11], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [10], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "selector-resolution"}
{"call_ids": [9], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [13], "condition": "constrained", "excluded": false, "failure_kind": "wrong", "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": false, "task": "selector-resolution"}
{"call_ids": [21], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [12], "condition": "constrained", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212318Z-154ej3", "score": true, "task": "selector-resolution"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": false, "task": "arg-extraction"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": false, "task": "arg-extraction"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "arg-extraction"}
{"call_ids": [39], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-6", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "labelling"}
{"call_ids": [40], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-7", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "labelling"}
{"call_ids": [41], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "descriptor-only-8", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "labelling"}
{"call_ids": [33], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-0", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "labelling"}
{"call_ids": [34], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-1", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "labelling"}
{"call_ids": [35], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-2", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "labelling"}
{"call_ids": [36], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-3", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "labelling"}
{"call_ids": [37], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-4", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "labelling"}
{"call_ids": [38], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "material-named-5", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "labelling"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": false, "task": "multi-op"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": false, "task": "multi-op"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "multi-op"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": false, "task": "op-selection"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": false, "task": "op-selection"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": false, "task": "op-selection"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "op-selection"}
{"call_ids": [27], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "all-four-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [18, 19], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "bed-and-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": false, "task": "selector-resolution"}
{"call_ids": [5], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "bigger", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [28], "condition": "host-resolved", "excluded": false, "failure_kind": "wrong", "id": "both-lights", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": false, "task": "selector-resolution"}
{"call_ids": [24, 25, 26], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "color-move-delete", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [8], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "delete-front", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [3], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "dump-bed", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [29], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "everything-red", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [2], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "front-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [4], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [7], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [22, 23], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "lift-and-paint", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [32], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "merged-sheets", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [14], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "no-oversplit", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [20, 21], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-and-color", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [6], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "spin-wheels", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [11, 12, 13], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "three-ops", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [9, 10], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "two-colors", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [16, 17], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-grille", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [30, 31], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-and-rims", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [1], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "wheels-black", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}
{"call_ids": [15], "condition": "host-resolved", "excluded": false, "failure_kind": null, "id": "whole-truck", "kind": "row", "model": "claude-fable-5-1", "repeat": 1, "run_id": "20261027T212435Z-1br40f", "score": true, "task": "selector-resolution"}

